Python script used as simulator for the teaching of electric field in electromagnetism course

We present this work like software tool developed in Python, based on a methodology to obtain the electric field produced by n charges. The tool was developed and implemented in courses of electromagnetism and laboratory in three institutions of higher education. The aim for this work is to incorporate information and communication technologies (ICTs) at the university, in accordance with the programs promoted by the Colombian Ministry of Education. We wanted to connect the students with sensitives experiences of the physical phenomena that allow them to improve their experience of learning of subjects traditionally studied through the board course.

==> electric_field.py <==
# -*- coding: utf-8 -*-
"""Electric Field.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1sqTyL_Xd60uz8GGo-p1KAV1K-QtI7iNr
"""

#-*- coding: utf-8 -*-
"""
Created on Tue Feb 13 09:02:47 2018

@author: Daniel Triana, Karen Cristancho, Alex EStupinan. 
"""

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D

nq = input('Ingrese el número de cargas n = ')
rp = np.array(input('Ingrese el vector al punto p, coordenadas (x,y,z) y en [m] = '))

def field_punctual_charges(rp, n, ke=9e9):
    i = 0
    q = np.zeros(n)
    rq = np.zeros((n, 3))
    ri = np.zeros((n, 3))
    mag_ri = np.zeros(n)
    uni_ri = np.zeros((n, 3))
    vec_E = np.zeros((n, 3))
    mag_Ep = 0.0
    if n < 1:
        print('1 es el mínimo número de cargas para producir campo eléctrico')
        q = np.zeros(n)
        rq = np.zeros((n, 3))
        ri = np.zeros((n, 3))
        mag_ri = np.zeros(n)
        uni_ri = np.zeros((n, 3))
        vec_E = np.zeros((n, 3))
        vec_Ep = np.zeros(3)
        mag_Ep = 0.0
    else:
        fig = plt.figure()
        ax = fig.gca(projection='3d')
        ax.scatter3D(rp[0], rp[1], rp[2], c='k', s=50)
        ax.quiver3D([0], [0], [0], rp[0], rp[1], rp[2], pivot='tail', length = 1.0, arrow_length_ratio=0.1, color='g')
        while i < n:
            #input individual charge value
            #q[i] = input('Ingrese el valor de la carga numero '+str(i+1)+' en Coulomb = ')
            q[i] = 1e-9
            #spatial position of charges
            #rq[i] = input('Ingrese el vector posicion (x,y,z) de la carga numero '+str(i+1)+' = ')
            phi = i*2*np.pi/n
            rq[i] = [np.cos(phi), np.sin(phi), 0]
            ax.quiver3D([0], [0], [0], rq[i][0], rq[i][1], rq[i][2], pivot='tail', length = 1.0, arrow_length_ratio=0.1) #length = np.sqrt(rq[i][0]**2+rq[i][1]**2+rq[i][2]**2)
            if q[i]>0:
                co = 'r' #carga positiva
            else:
                co = 'b' #carga negativa
            ax.scatter3D(rq[i][0], rq[i][1], rq[i][2], c=co, s=100)
            ri[i] = rp - rq[i]
            mag_ri[i] = np.sqrt(sum(ri[i]**2))
            ax.quiver3D(rq[i][0], rq[i][1], rq[i][2], ri[i][0], ri[i][1], ri[i][2], pivot='tail', length = 1.0, arrow_length_ratio=0.1, color='m') #length = mag_ri[i]
            uni_ri[i] = ri[i]/mag_ri[i]
            vec_E[i] = (ke*q[i]/mag_ri[i]**2)*uni_ri[i]
            i += 1
        vec_Ep = np.array([sum(vec_E[:,0]), sum(vec_E[:,1]), sum(vec_E[:,2])])
        ax.quiver3D(rp[0], rp[1], rp[2], vec_Ep[0], vec_Ep[1], vec_Ep[2], pivot='tail', length = 1, color='c', arrow_length_ratio=0.3, normalize=True)
        mag_Ep = np.sqrt(sum(vec_Ep**2))
        
        mag_rp = np.sqrt(rp[0]**2+rp[1]**2+rp[2]**2)
        arrows = np.array([[0, 0, 0, 2*mag_rp, 0, 0], [0, 0, 0, 0, 2*mag_rp, 0], [0, 0, 0, 0, 0, 2*mag_rp]])
        X, Y, Z, U, V, W = zip(*arrows)
        ax.quiver3D(X, Y, Z, U, V, W, pivot='tail', length = 1.0, color='k', arrow_length_ratio=0.1) #length = 2*mag_rp
        ax.set_xlim([-rq.max()-rp.max(), rq.max()+rp.max()])
        ax.set_ylim([-rq.max()-rp.max(), rq.max()+rp.max()])
        ax.set_zlim([-rq.max()-rp.max(), rq.max()+rp.max()])
        ax.set_xlabel('x')
        ax.set_ylabel('y')
        ax.set_zlabel('z')
        ax.set_title('$E_p = $'+str(vec_Ep[0])+' $i$ +'+str(vec_Ep[1])+' $j$ +'+str(vec_Ep[2])+' $k$'+str( )+' $[V/m]$')
        plt.show()
    return q, rq, ri, mag_ri, uni_ri, vec_E, vec_Ep, mag_Ep

q, rq, ri, mag_ri, uni_ri, vec_E, vec_Ep, mag_Ep = field_punctual_charges(rp, n=nq)

print'\n', 'Ep = ', vec_Ep[0],'i', vec_Ep[1],'j', vec_Ep[2],'k', ' [V/m]','\n', 'Ep = ', mag_Ep, ' [V/m]'



#-*- coding: utf-8 -*-
"""
Created on Tue Feb 13 09:02:47 2018

@author: Silvi
"""

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D

nq = int(input('Ingrese el numero de cargas n = '))
rp = np.array([float(input("Ingrese el vector al punto p, coordenadas (x,y,z) y en [m]")) for l in range(3)])

def field_punctual_charges(rp, n, ke=9e9):
    i = 0
    q = np.zeros(n)
    rq = np.zeros((n, 3))
    ri = np.zeros((n, 3))
    mag_ri = np.zeros(n)
    uni_ri = np.zeros((n, 3))
    vec_E = np.zeros((n, 3))
    mag_Ep = 0.0
    if n < 1:
        print('1 es el mínimo número de cargas para producir campo eléctrico')
        q = np.zeros(n)
        rq = np.zeros((n, 3))
        ri = np.zeros((n, 3))
        mag_ri = np.zeros(n)
        uni_ri = np.zeros((n, 3))
        vec_E = np.zeros((n, 3))
        vec_Ep = np.zeros(3)
        mag_Ep = 0.0
    else:
        fig = plt.figure()
        ax = fig.gca(projection='3d')
        ax.scatter3D(rp[0], rp[1], rp[2], c='k', s=50)
        ax.quiver3D([0], [0], [0], rp[0], rp[1], rp[2], pivot='tail', length = 1.0, arrow_length_ratio=0.1, color='g')
        while i < n:
            #input individual charge value
            qs = 1e-9 #np.array([1])
            q[i] = float(input("Ingrese el valor de la carga numero "+str(i+1)+" en Coulomb = "))
            #q[i] = 1e-9
            #spatial position of charges
            rq[i] = np.array([float(input('Ingrese el vector posicion (x,y,z) de la carga numero '+str(i+1)+' = ')) for l in range(3)])
            #phi = i*2*np.pi/n
            #rq[i] = [np.cos(phi), np.sin(phi), 0]
            ax.quiver3D([0], [0], [0], rq[i][0], rq[i][1], rq[i][2], pivot='tail', length = 1.0, arrow_length_ratio=0.1) #length = np.sqrt(rq[i][0]**2+rq[i][1]**2+rq[i][2]**2)
            if q[i]>0:
                co = 'r' #carga positiva
            else:
                co = 'b' #carga negativa
            ax.scatter3D(rq[i][0], rq[i][1], rq[i][2], c=co, s=100)
            ri[i] = rp - rq[i]
            mag_ri[i] = np.sqrt(sum(ri[i]**2))
            ax.quiver3D(rq[i][0], rq[i][1], rq[i][2], ri[i][0], ri[i][1], ri[i][2], pivot='tail', length = 1.0, arrow_length_ratio=0.1, color='m') #length = mag_ri[i]
            uni_ri[i] = ri[i]/mag_ri[i]
            vec_E[i] = (ke*q[i]/mag_ri[i]**2)*uni_ri[i]
            i += 1
        vec_Ep = np.array([sum(vec_E[:,0]), sum(vec_E[:,1]), sum(vec_E[:,2])])
        ax.quiver3D(rp[0], rp[1], rp[2], vec_Ep[0], vec_Ep[1], vec_Ep[2], pivot='tail', length = 1, color='c', arrow_length_ratio=0.3, normalize=True)
        mag_Ep = np.sqrt(sum(vec_Ep**2))
        
        mag_rp = np.sqrt(rp[0]**2+rp[1]**2+rp[2]**2)
        arrows = np.array([[0, 0, 0, 2*mag_rp, 0, 0], [0, 0, 0, 0, 2*mag_rp, 0], [0, 0, 0, 0, 0, 2*mag_rp]])
        X, Y, Z, U, V, W = zip(*arrows)
        ax.quiver3D(X, Y, Z, U, V, W, pivot='tail', length = 1.0, color='k', arrow_length_ratio=0.1) #length = 2*mag_rp
        ax.set_xlim([-rq.max()-rp.max(), rq.max()+rp.max()])
        ax.set_ylim([-rq.max()-rp.max(), rq.max()+rp.max()])
        ax.set_zlim([-rq.max()-rp.max(), rq.max()+rp.max()])
        ax.set_xlabel('x')
        ax.set_ylabel('y')
        ax.set_zlabel('z')
        ax.set_title('$E_p = $'+str(vec_Ep[0])+' $i$ +'+str(vec_Ep[1])+' $j$ +'+str(vec_Ep[2])+' $k$'+str( )+' $[V/m]$')
        plt.show()
    return q, rq, ri, mag_ri, uni_ri, vec_E, vec_Ep, mag_Ep

q, rq, ri, mag_ri, uni_ri, vec_E, vec_Ep, mag_Ep = field_punctual_charges(rp=rp, n=nq)
print('\n', 'Ep = '+str(vec_Ep[0])+' i +'+str(vec_Ep[1])+' j +'+str(vec_Ep[2])+' k'+str( )+' [V/m]')
print('\n', 'Ep = '+ str(mag_Ep) + ' [V/m]')

